Statistical Analysis of Interplanetary Shocks from Mercury to Jupiter

In situ observations of interplanetary (IP) coronal mass ejections (ICMEs) and IP shocks are important to study as they are the main components of the solar activity. Hundreds of IP shocks have been detected by various space missions at different times and heliocentric distances. Some of these are followed by clearly identified drivers, while some others are not. In this study, we carry out a statistical analysis of the distributions of plasma and magnetic parameters of the IP shocks recorded at various distances to the Sun. We classify the shocks according to the heliocentric distance, namely from 0.29 to 0.99 AU (Helios-1/2); near 1 AU (Wind, ACE and STEREO-A/B); and from 1.35 to 5.4 AU (Ulysses). We also differentiate the IP shocks into two populations, those with a detected ICME and those without one. We find, as expected, that there are no significant differences in the results from spacecraft positioned at 1 AU. Moreover, the distributions of shock parameters, as well as the shock normal have no significant variations with the heliocentric distance. Additionally, we investigate how the number of shocks associated to stream-interaction regions (SIRs) increases with distance in proportion of ICME/shocks. From 1 to 5 AU, SIRs/ shock occurrence increases slightly from 21% to 34%, in contrast ICME/shocks occurrence decreases from 47% to 17%. We find also indication of an asymmetry induced by the Parker spiral for SIRs and none for ICMEs.

==> OldFigures/ALLshocks1AU_HistSW.py <==
#!/usr/bin/env python
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.mlab as mlab
from matplotlib import gridspec
import pandas as pd
import statistics
from matplotlib.ticker import (MultipleLocator, FormatStrFormatter,
                               AutoMinorLocator)
#-----------
# programa para graficar las distribuciones de los parametros de los choque (ratio)
# magnetic field, speed jump, proton density, proton temperature, shock speed and magnetosonic Mach number
# para 1 AU: ACE, WIND and STEREO-A/B
#----------
# Read data
data1AU = pd.read_table('~/MEGA/work-Miho/list3/ShocksAt_1AU.dat', delim_whitespace=True, header=None, skiprows=23)
data1AU.columns = ['yr1AU', 'mm1AU', 'dd1AU', 'hh1AU', 'min1AU', 'sc1AU', 'SC', 'rd1AU', 'SCPhi', 'SCThe', 'SCCS', 'ShTy','Brt', 'Vrt','Nprt','Trt','Nx1AU','Ny1AU','Nz1AU','ShV','Mach','ShIc']
#--
dataACE_FF = data1AU[data1AU.ShTy.eq('FF') & data1AU.SC.eq('ACE')&data1AU.Brt.ge(1.2)&data1AU.Nprt.ge(1.2)&data1AU.Trt.ge(0.83)&data1AU.Mach.gt(1.0)]
print('Num. of events by ACE:',len(dataACE_FF))

dataWIND_FF = data1AU[data1AU.ShTy.eq('FF') & data1AU.SC.eq('Wind')&data1AU.Brt.ge(1.2)&data1AU.Nprt.ge(1.2)&data1AU.Trt.ge(0.83)&data1AU.Mach.gt(1.0)]
print('Num. of events by WIND: ',len(dataWIND_FF))

dataSTA_FF = data1AU[data1AU.ShTy.eq('FF') & data1AU.SC.eq('STEREO-A')&data1AU.Brt.ge(1.2)&data1AU.Nprt.ge(1.2)&data1AU.Trt.ge(0.83)&data1AU.Mach.gt(1.0)]
print('Num. of events by STA: ',len(dataSTA_FF))

dataSTB_FF = data1AU[data1AU.ShTy.eq('FF') & data1AU.SC.eq('STEREO-B')&data1AU.Brt.ge(1.2)&data1AU.Nprt.ge(1.2)&data1AU.Trt.ge(0.83)&data1AU.Mach.gt(1.0)]
print('Num. of events by STB: ',len(dataSTB_FF))


Nbins = 25
# Calculo de los valores maximos para cada distribucion
#	ACE
print('== Valores maximos para cada distribucion ==')
y, x, _ = plt.hist(dataACE_FF['Brt'], density=True, bins = Nbins,range=(0,7))	
maxV = x[np.where(y == y.max())]
MaxValueBrtACE =  ((x[1] - x[0])/2+maxV.item())
print('Para ACE [Brt]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataACE_FF['Vrt'], density=True, bins = Nbins,range=(25,300))	
maxV = x[np.where(y == y.max())]
MaxValueVrtACE =  ((x[1] - x[0])/2+maxV[0].item())
print('Para ACE [Vrt]:', ((x[1] - x[0])/2+maxV[0].item()))
#
y, x, _ = plt.hist(dataACE_FF['Nprt'], density=True, bins = Nbins,range=(0,8))	
maxV = x[np.where(y == y.max())]
MaxValueNprtACE =  ((x[1] - x[0])/2+maxV.item())
print('Para ACE [Nprt]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataACE_FF['Trt'], density=True, bins = Nbins,range=(0,11))	
maxV = x[np.where(y == y.max())]
MaxValueTrtACE =  ((x[1] - x[0])/2+maxV.item())
print('Para ACE [Trt]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataACE_FF['ShV'], density=True, bins = Nbins,range=(0,1100))	  
maxV = x[np.where(y == y.max())]
MaxValueShVACE =  ((x[1] - x[0])/2+maxV.item())
print('Para ACE [ShV]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataACE_FF['Mach'], density=True, bins = Nbins,range=(0,7))	  
maxV = x[np.where(y == y.max())]
MaxValueMachACE =  ((x[1] - x[0])/2+maxV.item())
print('Para ACE [Mach]:', ((x[1] - x[0])/2+maxV.item()))

#	WIND
#
print('== Valores maximos para cada distribucion ==')
y, x, _ = plt.hist(dataWIND_FF['Brt'], density=True, bins = Nbins,range=(0,7))	
maxV = x[np.where(y == y.max())]
MaxValueBrtWIND =  ((x[1] - x[0])/2+maxV.item())
print('Para WIND [Brt]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataWIND_FF['Vrt'], density=True, bins = Nbins,range=(25,300))	
maxV = x[np.where(y == y.max())]
MaxValueVrtWIND =  ((x[1] - x[0])/2+maxV.item())
print('Para WIND [Vrt]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataWIND_FF['Nprt'], density=True, bins = Nbins,range=(0,8))	
maxV = x[np.where(y == y.max())]
MaxValueNprtWIND =  ((x[1] - x[0])/2+maxV.item())
print('Para WIND [Nprt]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataWIND_FF['Trt'], density=True, bins = Nbins,range=(0,11))	
maxV = x[np.where(y == y.max())]
MaxValueTrtWIND =  ((x[1] - x[0])/2+maxV.item())
print('Para WIND [Trt]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataWIND_FF['ShV'], density=True, bins = Nbins,range=(0,1100))	  
maxV = x[np.where(y == y.max())]
MaxValueShVWIND =  ((x[1] - x[0])/2+maxV.item())
print('Para WIND [ShV]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataWIND_FF['Mach'], density=True, bins = Nbins,range=(0,7))	  
maxV = x[np.where(y == y.max())]
MaxValueMachWIND =  ((x[1] - x[0])/2+maxV.item())
print('Para WIND [Mach]:', ((x[1] - x[0])/2+maxV.item()))
#	STEREO-A
#
print('== Valores maximos para cada distribucion ==')
y, x, _ = plt.hist(dataSTA_FF['Brt'], density=True,  bins = Nbins,range=(0,7))	
maxV = x[np.where(y == y.max())]
MaxValueBrtSTA =  ((x[1] - x[0])/2+maxV.item())
print('Para STA [Brt]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataSTA_FF['Vrt'], density=True, bins = Nbins, range=(25,300))	
maxV = x[np.where(y == y.max())]
MaxValueVrtSTA =  ((x[1] - x[0])/2+maxV.item())
print('Para STA [Vrt]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataSTA_FF['Nprt'], density=True, bins = Nbins,range=(0,8))	
maxV = x[np.where(y == y.max())]
MaxValueNprtSTA =  ((x[1] - x[0])/2+maxV[0].item())
print('Para STA [Nprt]:', ((x[1] - x[0])/2+maxV[0].item()))
#
y, x, _ = plt.hist(dataSTA_FF['Trt'], density=True, bins = Nbins,range=(0,11))	
maxV = x[np.where(y == y.max())]
MaxValueTrtSTA =  ((x[1] - x[0])/2+maxV.item())
print('Para STA [Trt]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataSTA_FF['ShV'], density=True, bins = Nbins,range=(0,1100))	  
maxV = x[np.where(y == y.max())]
MaxValueShVSTA =  ((x[1] - x[0])/2+maxV.item())
print('Para STA [ShV]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataSTA_FF['Mach'], density=True, bins = Nbins,range=(0,7))	  
maxV = x[np.where(y == y.max())]
MaxValueMachSTA =  ((x[1] - x[0])/2+maxV.item())
print('Para STA [Mach]:', ((x[1] - x[0])/2+maxV.item()))
#	STEREO-B
#
print('== Valores maximos para cada distribucion ==')
y, x, _ = plt.hist(dataSTB_FF['Brt'], density=True,  bins = Nbins,range=(0,7))	
maxV = x[np.where(y == y.max())]
MaxValueBrtSTB =  ((x[1] - x[0])/2+maxV.item())
print('Para STB [Brt]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataSTB_FF['Vrt'], density=True, bins = Nbins, range=(25,300))	
maxV = x[np.where(y == y.max())]
MaxValueVrtSTB =  ((x[1] - x[0])/2+maxV.item())
print('Para STB [Vrt]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataSTB_FF['Nprt'], density=True, bins = Nbins,range=(0,8))	
maxV = x[np.where(y == y.max())]
MaxValueNprtSTB =  ((x[1] - x[0])/2+maxV[0].item())
print('Para STB [Nprt]:', ((x[1] - x[0])/2+maxV[0].item()))
#
y, x, _ = plt.hist(dataSTB_FF['Trt'], density=True, bins = Nbins,range=(0,11))	
maxV = x[np.where(y == y.max())]
MaxValueTrtSTB =  ((x[1] - x[0])/2+maxV.item())
print('Para STB [Trt]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataSTB_FF['ShV'], density=True, bins = Nbins,range=(0,1100))	  
maxV = x[np.where(y == y.max())]
MaxValueShVSTB =  ((x[1] - x[0])/2+maxV.item())
print('Para STB [ShV]:', ((x[1] - x[0])/2+maxV.item()))
#
y, x, _ = plt.hist(dataSTB_FF['Mach'], density=True, bins = Nbins,range=(0,7))	  
maxV = x[np.where(y == y.max())]
MaxValueMachSTB =  ((x[1] - x[0])/2+maxV[0].item())
print('Para STB [Mach]:', ((x[1] - x[0])/2+maxV[0].item()))


#----PLOTS
fig = plt.figure(figsize=(22,8))
fig.subplots_adjust(top=0.970,bottom=0.060,left=0.045,right=0.990,hspace=0.480, wspace=0.385)

plt.rc('font', size=8)
ax = fig.add_subplot(4, 6, 1)
Nbins = 25
bins = 25
#--	ACE
weights = np.ones_like(dataACE_FF['Brt'])/float(len(dataACE_FF))
dataACE_FF['Brt'].plot.hist(edgecolor = 'black', linewidth=1, bins = bins, weights=weights,range=(0,7))
#dataACE_FF['Brt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins,range=(0,7))
plt.xlabel('Magnetic field ratio')
plt.xlim(0,8)
plt.xticks([1,2,3,4,5,6,7])	
plt.ylim(0,0.3)
plt.yticks=([0.0,0.2,0.4,0.6,0.8,1.0])
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.axvline(x=MaxValueBrtACE, color='k',lw=1,linestyle='--')
plt.text(2, 0.2,'Max Value=1.54',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 2)
weights = np.ones_like(dataACE_FF['Vrt'])/float(len(dataACE_FF))
dataACE_FF['Vrt'].plot.hist(edgecolor = 'black', linewidth=1, bins = 25, weights=weights)
#dataACE_FF['Vrt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(25,300))
plt.xlabel('Speed jump')
plt.xlim(0,320)
plt.xticks([0,50,100,150,200,250,300])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.000,0.005,0.010,0.015,0.020,0.025])
plt.axvline(x=MaxValueVrtACE, color='k',lw=1,linestyle='--')
plt.text(100, 0.2,'Max Value=41.5',fontsize=8)

#--
ax = fig.add_subplot(4, 6, 3)
weights = np.ones_like(dataACE_FF['Nprt'])/float(len(dataACE_FF))
dataACE_FF['Nprt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,8))
#dataACE_FF['Nprt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins,range=(0,8))
plt.xlabel('Proton density ratio')	
plt.text(7.5,0.32,'ACE, N=255',fontsize=10)
plt.xlim(0,8)
plt.xticks([1,2,3,4,5,6,7])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6])
plt.axvline(x=MaxValueNprtACE, color='k',lw=1,linestyle='--')
plt.text(3, 0.2,'Max Value=1.76',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 4)
weights = np.ones_like(dataACE_FF['Trt'])/float(len(dataACE_FF))
dataACE_FF['Trt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,11))
#dataACE_FF['Trt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins,range=(0,11))
plt.xlabel('Proton temperature ratio')
plt.xlim(0,11)
plt.xticks([2,4,6,8,10])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6])
plt.axvline(x=MaxValueTrtACE, color='k',lw=1,linestyle='--')
plt.text(2, 0.2,'Max Value=1.54',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 5)
weights = np.ones_like(dataACE_FF['ShV'])/float(len(dataACE_FF))
dataACE_FF['ShV'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,1100))
#dataACE_FF['ShV'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(0,1100))
plt.xlabel('Shock normal speed')
plt.xlim(0,1100)
plt.xticks([0,200,400,600,800,1000])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.000,0.001,0.002,0.003,0.004])
plt.axvline(x=MaxValueShVACE, color='k',lw=1,linestyle='--')
plt.text(403, 0.2,'Max Value=462',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 6)
weights = np.ones_like(dataACE_FF['Mach'])/float(len(dataACE_FF))
dataACE_FF['Mach'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,7))
#dataACE_FF['Mach'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins,range=(0,7))
plt.xlabel('Magnetosonic Mach number')
plt.xlim(0,7)
plt.xticks([1,2,3,4,5,6])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6,0.8,1.0])
plt.axvline(x=MaxValueMachACE, color='k',lw=1,linestyle='--')
plt.text(2, 0.2,'Max Value=1.54',fontsize=8)

#--	WIND
ax = fig.add_subplot(4, 6, 7)
weights = np.ones_like(dataWIND_FF['Brt'])/float(len(dataWIND_FF))
dataWIND_FF['Brt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,7))
#dataWIND_FF['Brt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(0,7))
plt.xlabel('Magnetic field ratio')
plt.xlim(0,8)
plt.xticks([1,2,3,4,5,6,7])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6,0.8,1.0])
plt.axvline(x=MaxValueBrtWIND, color='k',lw=1,linestyle='--')
plt.text(2, 0.2,'Max Value=1.54',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 8)
weights = np.ones_like(dataWIND_FF['Vrt'])/float(len(dataWIND_FF))
dataWIND_FF['Vrt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(25,300))
#dataWIND_FF['Vrt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(25,300))
plt.xlabel('Speed jump')
plt.xticks([0,50,100,150,200,250,300])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.000,0.005,0.010,0.015,0.020,0.025])
plt.axvline(x=MaxValueVrtWIND, color='k',lw=1,linestyle='--')
plt.text(100, 0.2,'Max Value=30.5',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 9)
weights = np.ones_like(dataWIND_FF['Nprt'])/float(len(dataWIND_FF))
dataWIND_FF['Nprt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,8))
#dataWIND_FF['Nprt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins,range=(0,8))
plt.xlabel('Proton density ratio')
plt.text(6.8,0.32,'WIND, N=469',fontsize=10)
plt.xlim(0,8)
plt.xticks([1,2,3,4,5,6,7])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6,0.8,1.0])
plt.axvline(x=MaxValueNprtWIND, color='k',lw=1,linestyle='--')
plt.text(3, 0.2,'Max Value=1.76',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 10)
weights = np.ones_like(dataWIND_FF['Trt'])/float(len(dataWIND_FF))
dataWIND_FF['Trt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,11))
#dataWIND_FF['Trt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(0,11))
plt.xlabel('Proton temperature ratio')
plt.xlim(0,11)
plt.xticks([2,4,6,8,10])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6])
plt.axvline(x=MaxValueTrtWIND, color='k',lw=1,linestyle='--')
plt.text(2, 0.2,'Max Value=1.54',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 11)
weights = np.ones_like(dataWIND_FF['ShV'])/float(len(dataWIND_FF))
dataWIND_FF['ShV'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,1100))
#dataWIND_FF['ShV'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(0,1100))
plt.xlabel('Shock normal speed')
plt.xlim(0,1100)
plt.xticks([0,200,400,600,800,1000])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.000,0.001,0.002,0.003,0.004])
plt.axvline(x=MaxValueShVWIND, color='k',lw=1,linestyle='--')
plt.text(403, 0.2,'Max Value=462',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 12)
weights = np.ones_like(dataWIND_FF['Mach'])/float(len(dataWIND_FF))
dataWIND_FF['Mach'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,7))
#dataWIND_FF['Mach'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins,range=(0,7))
plt.xlabel('Magnetosonic Mach number')
plt.xlim(0,7)
plt.xticks([1,2,3,4,5,6])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6,0.8,1.0])
plt.axvline(x=MaxValueMachWIND, color='k',lw=1,linestyle='--')
plt.text(2, 0.2,'Max Value=1.26',fontsize=8)


#--	STEREO-A
ax = fig.add_subplot(4, 6, 13)
weights = np.ones_like(dataSTA_FF['Brt'])/float(len(dataSTA_FF))
dataSTA_FF['Brt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,7))
#dataSTA_FF['Brt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(0,7))
plt.xlabel('Magnetic field ratio')
plt.xlim(0,8)
plt.xticks([1,2,3,4,5,6,7])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6,0.8,1.0])
plt.yticks=([0.0,0.2,0.4,0.6,0.8,1.0])
plt.axvline(x=MaxValueBrtSTA, color='k',lw=1,linestyle='--')
plt.text(2, 0.2,'Max Value=1.82',fontsize=8)

#--
ax = fig.add_subplot(4, 6, 14)
weights = np.ones_like(dataSTA_FF['Vrt'])/float(len(dataSTA_FF))
dataSTA_FF['Vrt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(25,300))
#dataSTA_FF['Vrt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins,range=(25,300))
plt.xlabel('Speed jump')
plt.xlim(0,320)
plt.xticks([0,50,100,150,200,250,300])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.000,0.005,0.010,0.015,0.020,0.025])
plt.axvline(x=MaxValueVrtSTA, color='k',lw=1,linestyle='--')
plt.text(100, 0.2,'Max Value=30.5',fontsize=8)

#--
ax = fig.add_subplot(4, 6, 15)
weights = np.ones_like(dataSTA_FF['Nprt'])/float(len(dataSTA_FF))
dataSTA_FF['Nprt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,8))
#dataSTA_FF['Nprt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(0,8))
plt.xlabel('Proton density ratio')
plt.text(6.5,0.32,'STEREO-A, N=121',fontsize=10)
plt.xlim(0,8)
plt.xticks([1,2,3,4,5,6,7])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6])
plt.axvline(x=MaxValueNprtSTA, color='k',lw=1,linestyle='--')
plt.text(3, 0.2,'Max Value=1.76',fontsize=8)

#--
ax = fig.add_subplot(4, 6, 16)
weights = np.ones_like(dataSTA_FF['Trt'])/float(len(dataSTA_FF))
dataSTA_FF['Trt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,11))
#dataSTA_FF['Trt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins,range=(0,11))
plt.xlabel('Proton temperature ratio')
plt.xlim(0,11)
plt.xticks([2,4,6,8,10])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6])
plt.axvline(x=MaxValueTrtSTA, color='k',lw=1,linestyle='--')
plt.text(2, 0.2,'Max Value=1.54',fontsize=8)

#--
ax = fig.add_subplot(4, 6, 17)
weights = np.ones_like(dataSTA_FF['ShV'])/float(len(dataSTA_FF))
dataSTA_FF['ShV'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,1100))
#dataSTA_FF['ShV'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(0,1100))
plt.xlabel('Shock normal speed')
plt.xlim(0,1100)
plt.xticks([0,200,400,600,800,1000])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.000,0.001,0.002,0.003,0.004])
plt.axvline(x=MaxValueShVSTA, color='k',lw=1,linestyle='--')
plt.text(403, 0.2,'Max Value=374',fontsize=8)

#--
ax = fig.add_subplot(4, 6, 18)
weights = np.ones_like(dataSTA_FF['Mach'])/float(len(dataSTA_FF))
dataSTA_FF['Mach'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,7))
#dataSTA_FF['Mach'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins,range=(0,7))
plt.xlabel('Magnetosonic Mach number')
plt.xlim(0,7)
plt.xticks([1,2,3,4,5,6])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6,0.8,1.0])
plt.axvline(x=MaxValueMachSTA, color='k',lw=1,linestyle='--')
plt.text(2, 0.2,'Max Value=1.26',fontsize=8)

#--	STEREO-B
ax = fig.add_subplot(4, 6, 19)
weights = np.ones_like(dataSTB_FF['Mach'])/float(len(dataSTB_FF))
dataSTB_FF['Brt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,7))
#dataSTB_FF['Brt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(0,7))
plt.xlabel('Magnetic field ratio')
plt.xlim(0,8)
plt.xticks([1,2,3,4,5,6,7])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6,0.8,1.0])
plt.axvline(x=MaxValueBrtSTB, color='k',lw=1,linestyle='--')
plt.text(2, 0.2,'Max Value=1.82',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 20)
weights = np.ones_like(dataSTB_FF['Vrt'])/float(len(dataSTB_FF))
dataSTB_FF['Vrt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(25,300))
#dataSTB_FF['Vrt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(25,300))
plt.xlabel('Speed jump')
plt.xlim(0,320)
plt.xticks([0,50,100,150,200,250,300])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.000,0.005,0.010,0.015,0.020,0.025])
plt.axvline(x=MaxValueVrtSTB, color='k',lw=1,linestyle='--')
plt.text(100, 0.2,'Max Value=30.5',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 21)
weights = np.ones_like(dataSTB_FF['Nprt'])/float(len(dataSTB_FF))
dataSTB_FF['Nprt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,8))
#dataSTB_FF['Nprt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(0,8))
plt.xlabel('Proton density ratio')
plt.text(6.5,0.32,'STEREO-B, N=83',fontsize=10)
plt.xlim(0,8)
plt.xticks([1,2,3,4,5,6,7])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6])
plt.axvline(x=MaxValueNprtSTB, color='k',lw=1,linestyle='--')
plt.text(3, 0.2,'Max Value=1.76',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 22)
weights = np.ones_like(dataSTB_FF['Trt'])/float(len(dataSTB_FF))
dataSTB_FF['Trt'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,11))
#dataSTB_FF['Trt'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins,range=(0,11))
plt.xlabel('Proton temperature ratio')
plt.xlim(0,11)
plt.xticks([2,4,6,8,10])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.0,0.2,0.4,0.6])
plt.axvline(x=MaxValueTrtSTB, color='k',lw=1,linestyle='--')
plt.text(2, 0.2,'Max Value=1.54',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 23)
weights = np.ones_like(dataSTB_FF['ShV'])/float(len(dataSTB_FF))
dataSTB_FF['ShV'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,1100))
#dataSTB_FF['ShV'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(0,1100))
plt.xlabel('Shock normal speed')
plt.xlim(0,1100)
plt.xticks([0,200,400,600,800,1000])
plt.ylim(0,0.3)
ax.yaxis.set_minor_locator(MultipleLocator(0.05))
plt.yticks=([0.000,0.001,0.002,0.003,0.004])
plt.axvline(x=MaxValueShVSTB, color='k',lw=1,linestyle='--')
plt.text(403, 0.2,'Max Value=418',fontsize=8)
#--
ax = fig.add_subplot(4, 6, 24)
weights = np.ones_like(dataSTB_FF['Mach'])/float(len(dataSTB_FF))
dataSTB_FF['Mach'].plot.hist(edgecolor = 'black', linewidth=1, bins = Nbins, weights=weights,range=(0,7))
#dataSTB_FF['Mach'].plot.hist(edgecolor = 'black', linewidth=1, density=True, bins = Nbins, range=(0,7))
plt.xlabel('Magnetosonic Mach number')
plt.xlim(0,7)
plt.xticks([1,2,3,4,5,6])
plt.ylim(0,0.3)
plt.yticks=([0.0,0.2,0.4,0.6,0.8,1.0])
plt.axvline(x=MaxValueMachSTB, color='k',lw=1,linestyle='--')
plt.text(2, 0.2,'Max Value=1.26',fontsize=8)



plt.show()


#--------------Spread of the shock distribution
print("For ACE")
print("Std(Brt): ",dataACE_FF['Brt'].std(), "Mean(Brt): ",dataACE_FF['Brt'].mean(), "Median(Brt): ", dataACE_FF['Brt'].median()) 
print("Std(Vrt): ",dataACE_FF['Vrt'].std(), "Mean(Brt): ",dataACE_FF['Vrt'].mean(), "Median(Brt): ", dataACE_FF['Vrt'].median())  
print("Std(Nprt): ",dataACE_FF['Nprt'].std(), "Mean(Brt): ",dataACE_FF['Nprt'].mean(), "Median(Brt): ", dataACE_FF['Nprt'].median())  
print("Std(Trt): ",dataACE_FF['Trt'].std(), "Mean(Brt): ",dataACE_FF['Trt'].mean(), "Median(Brt): ", dataACE_FF['Trt'].median())  
print("Std(ShV): ",dataACE_FF['ShV'].std(), "Mean(Brt): ",dataACE_FF['ShV'].mean(), "Median(Brt): ", dataACE_FF['ShV'].median())  
print("Std(Mach): ",dataACE_FF['Mach'].std(), "Mean(Brt): ",dataACE_FF['Mach'].mean(), "Median(Brt): ", dataACE_FF['Mach'].median())  


print("For WIND")
print("Std(Brt): ",dataWIND_FF['Brt'].std(), "Mean(Brt): ",dataWIND_FF['Brt'].mean(), "Median(Brt): ", dataWIND_FF['Brt'].median())  
print("Std(Vrt): ",dataWIND_FF['Vrt'].std(), "Mean(Brt): ",dataWIND_FF['Vrt'].mean(), "Median(Brt): ", dataWIND_FF['Vrt'].median()) 
print("Std(Nprt): ",dataWIND_FF['Nprt'].std(), "Mean(Brt): ",dataWIND_FF['Nprt'].mean(), "Median(Brt): ", dataWIND_FF['Nprt'].median()) 
print("Std(Trt): ",dataWIND_FF['Trt'].std(), "Mean(Brt): ",dataWIND_FF['Trt'].mean(), "Median(Brt): ", dataWIND_FF['Trt'].median()) 
print("Std(ShV): ",dataWIND_FF['ShV'].std(), "Mean(Brt): ",dataWIND_FF['ShV'].mean(), "Median(Brt): ", dataWIND_FF['ShV'].median()) 
print("Std(Mach): ",dataWIND_FF['Mach'].std(), "Mean(Brt): ",dataWIND_FF['Mach'].mean(), "Median(Brt): ", dataWIND_FF['Mach'].median()) 



print("For STEREO-A")
print("Std(Brt): ",dataSTA_FF['Brt'].std(), "Mean(Brt): ",dataSTA_FF['Brt'].mean(), "Median(Brt): ", dataSTA_FF['Brt'].median()) 
print("Std(Vrt): ",dataSTA_FF['Vrt'].std(), "Mean(Brt): ",dataSTA_FF['Vrt'].mean(), "Median(Brt): ", dataSTA_FF['Vrt'].median()) 
print("Std(Nprt): ",dataSTA_FF['Nprt'].std(), "Mean(Brt): ",dataSTA_FF['Nprt'].mean(), "Median(Brt): ", dataSTA_FF['Nprt'].median()) 
print("Std(Trt): ",dataSTA_FF['Trt'].std(), "Mean(Brt): ",dataSTA_FF['Trt'].mean(), "Median(Brt): ", dataSTA_FF['Trt'].median()) 
print("Std(ShV): ",dataSTA_FF['ShV'].std(), "Mean(Brt): ",dataSTA_FF['ShV'].mean(), "Median(Brt): ", dataSTA_FF['ShV'].median()) 
print("Std(Mach): ",dataSTA_FF['Mach'].std(), "Mean(Brt): ",dataSTA_FF['Mach'].mean(), "Median(Brt): ", dataSTA_FF['Mach'].median()) 


print("For STEREO-B")
print("Std(Brt): ",dataSTB_FF['Brt'].std(), "Mean(Brt): ",dataSTB_FF['Brt'].mean(), "Median(Brt): ", dataSTB_FF['Brt'].median())  
print("Std(Vrt): ",dataSTB_FF['Vrt'].std(), "Mean(Brt): ",dataSTB_FF['Vrt'].mean(), "Median(Brt): ", dataSTB_FF['Vrt'].median()) 
print("Std(Nprt): ",dataSTB_FF['Nprt'].std(), "Mean(Brt): ",dataSTB_FF['Nprt'].mean(), "Median(Brt): ", dataSTB_FF['Nprt'].median()) 
print("Std(Trt): ",dataSTB_FF['Trt'].std(), "Mean(Brt): ",dataSTB_FF['Trt'].mean(), "Median(Brt): ", dataSTB_FF['Trt'].median()) 
print("Std(ShV): ",dataSTB_FF['ShV'].std(), "Mean(Brt): ",dataSTB_FF['ShV'].mean(), "Median(Brt): ", dataSTB_FF['ShV'].median()) 
print("Std(Mach): ",dataSTB_FF['Mach'].std(), "Mean(Brt): ",dataSTB_FF['Mach'].mean(), "Median(Brt): ", dataSTB_FF['Mach'].median()) 









==> OldFigures/shockProfiles2R.R <==
library(lubridate)
library(ggplot2)
library(dplyr)
require(reshape2)
library(scales)
library(ggthemes)
library(gridExtra)
library(cowplot)
#----------------------------------
#	Instrucciones de Miho: 
#	it should be a simple graph with in y: values, and x: time
#
#	that way, you can represent on the same graph: mean values + most probable values, and in x: time
#
#----------------------------------
# Create the function.
getmode <- function(v) {
   uniqv <- unique(v)
   uniqv[which.max(tabulate(match(v, uniqv)))]
}

data1AURep <- read.table('/home/arturo/MEGA/work-Miho/programsR/TotData1UA.dat', header=T)
datos<- data1AURep%>% filter(SC != 'Helios-A' & SC != 'Helios-B')	 

indices<- read.table('/home/arturo/MEGA/work-Miho/list3/indicesSC01.dat')
colnames(indices) <- c('YR','MOsc','yyf','SWO','A','B')

indices<- indices%>% mutate(date= ymd(paste0(YR,"-",MOsc,"-01")))

data1AURep$time<-ymd_hms(data1AURep$time)

#------------------------- represent on the same graph: mean values + most probable values 
#result <- getmode(data1AURep['Brt'])
#print(result)

meanVal<- data.frame(data1AURep %>% group_by(yr1AU) %>% summarise(
  BrtM = mean(Brt), 
  VrtM = mean(Vrt),
  NprtM = mean(Nprt),
  TrtM = mean(Trt),
  ShVM = mean(ShV),
  MachM = mean(Mach),
  BrtMPV = getmode(Brt),
  VrtMPV = getmode(Vrt),
  NprtMPV = getmode(Nprt),
  TrtMPV = getmode(Trt),
  ShVMPV = getmode(ShV),
  MachMPV = getmode(Mach)))
  
meanVal<- meanVal%>% mutate(date= ymd_hms(paste0(yr1AU,"-01-01"," ","12:00:00")))  


   
#----------------------------------------------------------------------------



plot1 <- ggplot(indices) + geom_line(aes(date,SWO),colour="blue")+
    scale_x_date(limits = c(ymd("1994-01-31"),ymd("2018-01-01")), 
    breaks = date_breaks("1 year"), labels = date_format("%Y"),
	expand = c(0, 0)) + theme_bw()+ ylab("Sunspots") +
	theme(axis.title.x=element_blank())
	
plot2 <- ggplot()+
	geom_line(data= meanVal,aes(x=date, y= BrtM,colour= "mean value"))+
	geom_line(data= meanVal,aes(x=date, y= BrtMPV, colour= "most probable value"))+
	scale_x_datetime(limits = c(ymd_hms("1994-01-31 00:00:00"),
	ymd_hms("2018-01-01 00:00:00")), breaks = date_breaks("1 year"), 
	labels = date_format("%Y"), expand = c(0, 0)) + 
	theme_bw() + theme(axis.title.x=element_blank())+ 
	scale_y_continuous(name=expression('B'[2]/'B'[1]), breaks=c(1,1.5,2,2.5)) +
	geom_vline(xintercept = ymd_hms("1995-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("1997-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2000-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2002-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2008-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2010-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2012-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2014-01-01 00:00:00"), color="black") +
	scale_colour_manual("", 
        breaks = c("mean value", "most probable value"),
        values = c("green", "red"))  +
	theme(legend.position=c(0.22,1), axis.title.x=element_blank(), 
	legend.text = element_text(size = 7)) + 
	theme(legend.background=element_blank()) + 
	theme(legend.key=element_blank()) +
    guides(color = guide_legend(nrow = 1)) 
	
plot3 <-ggplot()+
	geom_line(data= meanVal,aes(x=date, y= VrtM,colour= "mean value"))+
	geom_line(data= meanVal,aes(x=date, y= VrtMPV, colour= "most probable value"))+ 
	scale_x_datetime(limits = c(ymd_hms("1994-01-31 00:00:00"),
	ymd_hms("2018-01-01 00:00:00")), breaks = date_breaks("1 year"), labels = date_format("%Y"),
	expand = c(0, 0)) + theme_bw() + theme(axis.title.x=element_blank())+ 
	scale_y_continuous(name='Speed jump [km/s]',breaks=c(25,50,75,100,125))  +
	geom_vline(xintercept = ymd_hms("1995-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("1997-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2000-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2002-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2008-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2010-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2012-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2014-01-01 00:00:00"), color="black") +
	scale_colour_manual("", 
        breaks = c("mean value", "most probable value"),
        values = c("green", "red"))  +
	theme(legend.position=c(0.22,1), axis.title.x=element_blank(), 
	legend.text = element_text(size = 7)) + 
	theme(legend.background=element_blank()) + 
	theme(legend.key=element_blank()) +
    guides(color = guide_legend(nrow = 1)) 



plot4 <-ggplot()+
	geom_line(data= meanVal,aes(x=date, y= NprtM,colour= "mean value"))+
	geom_line(data= meanVal,aes(x=date, y= NprtMPV, colour= "most probable value"))+ 
	scale_x_datetime(limits = c(ymd_hms("1994-01-31 00:00:00"),
	ymd_hms("2018-01-01 00:00:00")), breaks = date_breaks("1 year"), labels = date_format("%Y"),
	expand = c(0, 0)) + theme_bw() + theme(axis.title.x=element_blank())+ 
	scale_y_continuous(name=expression('N'[2]/'N'[1]))  +
	geom_vline(xintercept = ymd_hms("1995-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("1997-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2000-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2002-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2008-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2010-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2012-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2014-01-01 00:00:00"), color="black") +
	scale_colour_manual("", 
        breaks = c("mean value", "most probable value"),
        values = c("green", "red"))  +
	theme(legend.position=c(0.22,1), axis.title.x=element_blank(), 
	legend.text = element_text(size = 7)) + 
	theme(legend.background=element_blank()) + 
	theme(legend.key=element_blank()) +
    guides(color = guide_legend(nrow = 1)) 

	

plot5 <-ggplot()+
	geom_line(data= meanVal,aes(x=date, y= TrtM,colour= "mean value"))+
	geom_line(data= meanVal,aes(x=date, y= TrtMPV, colour= "most probable value"))+  
	scale_x_datetime(limits = c(ymd_hms("1994-01-31 00:00:00"),
	ymd_hms("2018-01-01 00:00:00")), breaks = date_breaks("1 year"), labels = date_format("%Y"),
	expand = c(0, 0)) + theme_bw() + theme(axis.title.x=element_blank())+
	scale_y_continuous(name=expression('T'[2]/'T'[1]))  +
	geom_vline(xintercept = ymd_hms("1995-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("1997-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2000-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2002-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2008-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2010-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2012-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2014-01-01 00:00:00"), color="black") +
	scale_colour_manual("", 
        breaks = c("mean value", "most probable value"),
        values = c("green", "red"))  +
	theme(legend.position=c(0.22,1), axis.title.x=element_blank(), 
	legend.text = element_text(size = 7)) + 
	theme(legend.background=element_blank()) + 
	theme(legend.key=element_blank()) +
    guides(color = guide_legend(nrow = 1)) 

	
plot6 <-ggplot()+
	geom_line(data= meanVal,aes(x=date, y= ShVM,colour= "mean value"))+
	geom_line(data= meanVal,aes(x=date, y= ShVMPV, colour= "most probable value"))+ 
	scale_x_datetime(limits = c(ymd_hms("1994-01-31 00:00:00"),
	ymd_hms("2018-01-01 00:00:00")), breaks = date_breaks("1 year"), labels = date_format("%Y"),
	expand = c(0, 0)) + theme_bw()+ theme(axis.title.x=element_blank())+
	scale_y_continuous(name=expression(paste('V'[shock],"[km/s]")))  +
	geom_vline(xintercept = ymd_hms("1995-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("1997-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2000-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2002-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2008-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2010-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2012-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2014-01-01 00:00:00"), color="black") +
	scale_colour_manual("", 
        breaks = c("mean value", "most probable value"),
        values = c("green", "red"))  +
	theme(legend.position=c(0.22,1), axis.title.x=element_blank(), 
	legend.text = element_text(size = 7)) + 
	theme(legend.background=element_blank()) + 
	theme(legend.key=element_blank()) +
    guides(color = guide_legend(nrow = 1)) 
		 	

plot7 <-ggplot()+
	geom_line(data= meanVal,aes(x=date, y= MachM,colour= "mean value"))+
	geom_line(data= meanVal,aes(x=date, y= MachMPV, colour= "most probable value"))+ 
	scale_x_datetime(limits = c(ymd_hms("1994-01-31 00:00:00"),
	ymd_hms("2018-01-01 00:00:00")), breaks = date_breaks("1 year"), labels = date_format("%Y"),
	expand = c(0, 0)) + theme_bw() + xlab("Year")+ theme(axis.title.x=element_blank()) +
	scale_y_continuous(name='Mach')  + 
	geom_vline(xintercept = ymd_hms("1995-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("1997-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2000-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2002-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2008-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2010-01-01 00:00:00"),linetype="dashed", color="black") +
	geom_vline(xintercept = ymd_hms("2012-01-01 00:00:00"), color="black") +
	geom_vline(xintercept = ymd_hms("2014-01-01 00:00:00"), color="black") +
	scale_colour_manual("", 
        breaks = c("mean value", "most probable value"),
        values = c("green", "red"))  +
	theme(legend.position=c(0.22,1), axis.title.x=element_blank(), 
	legend.text = element_text(size = 7)) + 
	theme(legend.background=element_blank()) + 
	theme(legend.key=element_blank()) +
    guides(color = guide_legend(nrow = 1)) 
	

jpeg(file="shockProfiles2.jpeg",width=600, height=650, units = 'in', res = 300)
#jpeg(file="shockProfiles2.jpeg",width=8, height=10, units = 'in', res = 300)	
plot_grid(plot1,plot2,plot3,plot4,plot5,plot6,plot7, nrow=7, ncol=1, align="v")
#grid.arrange(plot1, plot2,plot3,plot4, nrow=7, ncol=1)
#dev.off()

#jpeg("shockProfiles2.jpeg", width = 600, height = 650, units = 'in', res = 300)
#plot_grid(plot1, plot2,plot3,plot4, nrow=4, ncol=1, align="v")
dev.off()


jpeg(file="shockProfiles.jpeg",width=600, height=650)	
plot_grid(plot1,plot2,plot3,plot4,plot5,plot6,plot7, nrow=7, ncol=1, align="v")	#esto funciono
dev.off()



